On Profiling Bots in Social Media

The popularity of social media platforms such as Twitter has led to the proliferation of automated bots, creating both opportunities and challenges in information dissemination, user engagements, and quality of services. Past works on profiling bots had been focused largely on malicious bots, with the assumption that these bots should be removed. In this work, however, we find many bots that are benign, and propose a new, broader categorization of bots based on their behaviors. This includes broadcast, consumption, and spam bots. To facilitate comprehensive analyses of bots and how they compare to human accounts, we develop a systematic profiling framework that includes a rich set of features and classifier bank. We conduct extensive experiments to evaluate the performances of different classifiers under varying time windows, identify the key features of bots, and infer about bots in a larger Twitter population. Our analysis encompasses more than 159K bot and human (non-bot) accounts in Twitter. The results provide interesting insights on the behavioral traits of both benign and malicious bots.

==> figures/convert_figs.sh <==
bash pdf2eps.sh framework
bash pdf2eps.sh cartoon
bash pdf2eps.sh bot-sample-accounts
bash pdf2eps.sh bot-exploration-cdf
bash pdf2eps.sh bot-exploration-heatmap
bash pdf2eps.sh bot-duration
bash pdf2eps.sh bot-entropy-sg-cdf
bash pdf2eps.sh bot-feature-importance

convert bot-entropy-sg-cdf.png -compress lzw eps3:bot-entropy-sg-cdf.eps
convert bot-tweet-sg-cdf.png -compress lzw eps3:bot-tweet-sg-cdf.eps
#convert bot-tweet-id-cdf.png -compress lzw eps3:bot-tweet-id-cdf.eps
convert bot-follow-sg-cdf.png -compress lzw eps3:bot-follow-sg-cdf.eps
#convert bot-follow-id-cdf.png -compress lzw eps3:bot-follow-id-cdf.eps


==> figures/pdf2eps.sh <==
pdfcrop "$1.pdf" "$1-temp.pdf"
pdftops -eps -level3 "$1-temp.pdf" "$1.eps"
rm  "$1-temp.pdf"
